A counterexample to a subadditivity conjecture of Cohen for Sophie Germain cyclic numbers

An integer $n \ge 1$ is cyclic if $\gcd(n,\varphi(n))=1$ (equivalently, if every group of order $n$ is cyclic), and Sophie Germain cyclic if both $n$ and $2n+1$ are cyclic. Let $C_\sigma(N)$ count the Sophie Germain cyclic integers in $[1,N]$. Cohen conjectured that $C_\sigma$ is subadditive, $C_\sigma(m+n) \le C_\sigma(m)+C_\sigma(n)$ for all $1 \le m \le n$ (his Conjecture 66), having checked $m,n \le 10^6$ without finding a counterexample. We give one: at $m=31$, $n=3928$, $C_\sigma(3959)=697 > 696 = C_\sigma(31)+C_\sigma(3928)$. The argument is short, and is verified by the Lean 4 kernel.

==> anc/cohen66.lean <==
/-
  A counterexample to Conjecture 66 of Cohen, formalized in Lean 4.

  Joel E. Cohen, "Conjectures about Primes and Cyclic Numbers"
  (arXiv:2508.08335, 2025), Conjecture 66, asserts that the counting function
  `Cσ` of "Sophie Germain cyclic" integers is subadditive:

      For all integers 1 ≤ m ≤ n,  Cσ(m + n) ≤ Cσ(m) + Cσ(n).

  An integer `n ≥ 1` is *cyclic* when `gcd(n, φ(n)) = 1` (the orders for which
  every group is cyclic), and *Sophie Germain cyclic* when both `n` and `2n + 1`
  are cyclic. `Cσ(N)` counts the Sophie Germain cyclic integers in `[1, N]`.

  This file proves the conjecture false. The witness is `m = 31`, `n = 3928`
  (so `1 ≤ 31 ≤ 3928`, `m + n = 3959`):

      Cσ(31)   = 10,        Cσ(3959) = Cσ(3928) + 11,

  hence `Cσ(3959) = Cσ(3928) + 11 > Cσ(3928) + 10 ≥ Cσ(31) + Cσ(3928)`,
  contradicting subadditivity. The cumulative count `Cσ(3928)` is never
  evaluated: the proof works through the local window `(3928, 3959]`, which
  contains exactly eleven Sophie Germain cyclic integers.

  The proof is fully kernel-checked: `#print axioms cohen_conj66_false` is a
  subset of `{propext, Classical.choice, Quot.sound}`. No `native_decide`, no
  `sorry`, no added axioms.

  Self-contained over mathlib; this is the supplementary material that ships
  with the manuscript.
-/

import Mathlib.Data.Nat.Totient
import Mathlib.Data.Nat.Count

-- The fast computation recurses on a fuel that can exceed the default
-- elaboration recursion depth; the kernel reduction of the window count below
-- is also deep. Both limits are lifted here. Everything stays kernel-checked:
-- the axiom set is `{propext, Classical.choice, Quot.sound}`.
set_option maxRecDepth 10000000
set_option maxHeartbeats 0

namespace CohenConjecture66

/-! ## Faithful definitions (Cohen's, over `Nat.totient`) -/

/-- **Cyclic number (Cohen).** `n` is cyclic iff `gcd(n, φ(n)) = 1`, i.e. `n`
    is coprime to its own totient. These are exactly the `n` for which every
    group of order `n` is cyclic. -/
def cyclic (n : ℕ) : Prop := Nat.Coprime n (Nat.totient n)

/-- **Sophie Germain cyclic number (Cohen).** `n` is Sophie Germain cyclic iff
    both `n` and `2n + 1` are cyclic — the cyclic-number analogue of a Sophie
    Germain prime pair `(p, 2p + 1)`. -/
def sgCyclic (n : ℕ) : Prop := cyclic n ∧ cyclic (2 * n + 1)

instance : DecidablePred cyclic := fun n => by unfold cyclic; infer_instance
instance : DecidablePred sgCyclic := fun n => by unfold sgCyclic cyclic; infer_instance

/-- **Cohen's counting function `Cσ`.** `Csigma N` is the number of Sophie
    Germain cyclic integers `k` with `1 ≤ k ≤ N`. Realized as
    `Nat.count sgCyclic (N + 1)`; the value `k = 0` is never Sophie Germain
    cyclic (`φ 0 = 0`, so `gcd 0 0 = 0 ≠ 1`), so the count is exactly over
    `[1, N]`. -/
def Csigma (N : ℕ) : ℕ := Nat.count sgCyclic (N + 1)

/-! ## Fast, kernel-reducible computation -/

/-- Accumulator counting, over the window `j ∈ [k, k + f)`, those `j` coprime
    to `m`. Structural recursion on the fuel `f`, so it reduces in the kernel
    using the accelerated `Nat.gcd` on numeric literals. -/
def totAux : ℕ → ℕ → ℕ → ℕ → ℕ
  | 0,     _, _, acc => acc
  | (f+1), m, k, acc => totAux f m (k + 1) (acc + (if Nat.gcd m k == 1 then 1 else 0))

/-- Fast Euler totient: count of `j ∈ [0, n)` coprime to `n`. -/
def totFast (n : ℕ) : ℕ := totAux n n 0 0

/-- Fast cyclicity test as a `Bool`. -/
def cyclicB (n : ℕ) : Bool := Nat.gcd n (totFast n) == 1

/-- Fast Sophie Germain cyclicity test as a `Bool`. -/
def sgCyclicB (n : ℕ) : Bool := cyclicB n && cyclicB (2 * n + 1)

/-- Accumulator counting the Sophie Germain cyclic integers in `[1, k]`. -/
def csigAux : ℕ → ℕ → ℕ
  | 0,     acc => acc
  | (k+1), acc => csigAux k (acc + (if sgCyclicB (k + 1) then 1 else 0))

/-- Fast `Cσ`: number of Sophie Germain cyclic integers in `[1, N]`,
    kernel-reducible. -/
def csigFast (N : ℕ) : ℕ := csigAux N 0

/-! ## Bridge lemmas: the fast computation equals the faithful definitions -/

/-- `Nat.count` depends only on the truth values of its predicate. -/
theorem count_congr {p q : ℕ → Prop} [DecidablePred p] [DecidablePred q]
    (h : ∀ j, p j ↔ q j) (n : ℕ) : Nat.count p n = Nat.count q n := by
  induction n with
  | zero => simp [Nat.count_zero]
  | succ n ih =>
    rw [Nat.count_succ, Nat.count_succ, ih]
    by_cases hp : p n
    · rw [if_pos hp, if_pos ((h n).mp hp)]
    · rw [if_neg hp, if_neg (fun hq => hp ((h n).mpr hq))]

/-- The accumulator `totAux f m k acc` adds to `acc` the number of `j` in the
    window `[k, k + f)` coprime to `m`, expressed through `Nat.count`. -/
theorem totAux_eq (m : ℕ) :
    ∀ f k acc, totAux f m k acc = acc + Nat.count (fun j => Nat.Coprime m (k + j)) f := by
  intro f
  induction f with
  | zero => intro k acc; simp [totAux]
  | succ f ih =>
    intro k acc
    rw [totAux, ih (k + 1) (acc + (if Nat.gcd m k == 1 then 1 else 0))]
    rw [Nat.count_succ' (fun j => Nat.Coprime m (k + j))]
    have hcong : Nat.count (fun j => Nat.Coprime m (k + 1 + j)) f
        = Nat.count (fun j => Nat.Coprime m (k + (j + 1))) f := by
      apply count_congr; intro j
      constructor <;>
        (intro hh; · simpa [Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using hh)
    rw [hcong]
    have hb : (if Nat.gcd m k == 1 then (1 : ℕ) else 0)
        = (if Nat.Coprime m (k + 0) then 1 else 0) := by
      simp only [Nat.add_zero]
      by_cases h : Nat.Coprime m k
      · have : (Nat.gcd m k == 1) = true := by simpa [Nat.Coprime] using h
        rw [if_pos h, this]; rfl
      · have : (Nat.gcd m k == 1) = false := by
          simp only [Nat.Coprime] at h; simpa using h
        rw [if_neg h, this]; rfl
    rw [hb]; ring

/-- `totFast n` is the `Nat.count` of `j < n` coprime to `n`. -/
theorem totFast_eq_count (n : ℕ) :
    totFast n = Nat.count (fun j => Nat.Coprime n j) n := by
  have h := totAux_eq n n 0 0
  rw [totFast, h, Nat.zero_add]
  apply count_congr; intro j; rw [Nat.zero_add]

/-- **The fast totient is `Nat.totient`.** The load-bearing bridge:
    `totFast n = Nat.totient n`, so cyclicity computed via `totFast` is exactly
    Cohen's cyclicity over Euler's totient. -/
theorem totFast_eq_totient (n : ℕ) : totFast n = Nat.totient n := by
  rw [totFast_eq_count, Nat.totient_eq_card_coprime, Nat.count_eq_card_filter_range]

/-- The `Bool` cyclicity test agrees with the `Prop`. -/
theorem cyclicB_iff (n : ℕ) : cyclicB n = true ↔ cyclic n := by
  unfold cyclicB cyclic Nat.Coprime
  rw [totFast_eq_totient, beq_iff_eq]

/-- The `Bool` Sophie Germain cyclicity test agrees with the `Prop`. -/
theorem sgCyclicB_iff (n : ℕ) : sgCyclicB n = true ↔ sgCyclic n := by
  unfold sgCyclicB sgCyclic
  rw [Bool.and_eq_true, cyclicB_iff, cyclicB_iff]

/-- Bridge an `if`-on-`Bool` to the `if`-on-`Prop` once the two are equivalent. -/
theorem ite_one_zero_of_iff (b : Bool) (hP : Prop) [Decidable hP] (h : b = true ↔ hP) :
    (if b then (1 : ℕ) else 0) = (if hP then 1 else 0) := by
  by_cases hc : hP
  · rw [if_pos (h.mpr hc), if_pos hc]
  · have hbf : b = false := by
      cases b with
      | false => rfl
      | true => exact absurd (h.mp rfl) hc
    rw [hbf, if_neg (by simp), if_neg hc]

/-- `0` is not Sophie Germain cyclic: `φ 0 = 0`, so `gcd 0 0 = 0 ≠ 1`. This is
    what makes `Csigma N` a count over `[1, N]` rather than `[0, N]`. -/
theorem not_sgCyclic_zero : ¬ sgCyclic 0 := by
  intro ⟨h0, _⟩
  simp [cyclic, Nat.Coprime, Nat.totient_zero] at h0

/-- The fast Sophie Germain cyclic count accumulator equals
    `Nat.count sgCyclic (N + 1)`. -/
theorem csigAux_eq :
    ∀ N acc, csigAux N acc = acc + Nat.count sgCyclic (N + 1) := by
  intro N
  induction N with
  | zero =>
    intro acc
    rw [csigAux, Nat.count_succ, Nat.count_zero, if_neg not_sgCyclic_zero]; ring
  | succ N ih =>
    intro acc
    rw [csigAux, ih (acc + (if sgCyclicB (N + 1) then 1 else 0))]
    conv_rhs => rw [Nat.count_succ]
    rw [ite_one_zero_of_iff _ _ (sgCyclicB_iff (N + 1))]; ring

/-- **The fast count is Cohen's `Cσ`.** `csigFast N = Csigma N`. -/
theorem csigFast_eq_Csigma (N : ℕ) : csigFast N = Csigma N := by
  rw [csigFast, csigAux_eq, Nat.zero_add, Csigma]

/-! ## The window-difference reformulation

  Evaluating the cumulative count `Cσ(3928)` in the kernel is infeasible — it
  is an Euler totient of every `k ≤ 3928` and every `2k + 1`. The refutation
  instead works through the local window `(3928, 3959]`, evaluating only the 31
  totients there, with `Cσ(3928)` kept symbolic throughout. -/

/-- A `Nat.count` over `[0, a + k)` splits as the count over `[0, a)` plus the
    count over the shifted window `[a, a + k)`. Induction on `k` via
    `Nat.count_succ`. -/
theorem count_shift {p : ℕ → Prop} [DecidablePred p] (a k : ℕ) :
    Nat.count p (a + k) = Nat.count p a + Nat.count (fun i => p (a + i)) k := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [← Nat.add_assoc, Nat.count_succ, Nat.count_succ, ih, Nat.add_assoc]

/-- `Csigma` as a `Nat.count`, stated generically so it can be applied at a
    literal without forcing the kernel to reduce the count. -/
theorem Csigma_def (N : ℕ) : Csigma N = Nat.count sgCyclic (N + 1) := rfl

/-! ## The counterexample -/

/-- **Conjecture 66 of Cohen (2025).** The Sophie Germain cyclic counting
    function `Cσ` is subadditive: `Cσ(m + n) ≤ Cσ(m) + Cσ(n)` for all
    `1 ≤ m ≤ n`. -/
def cohenConjecture66 : Prop :=
  ∀ m n : ℕ, 1 ≤ m → m ≤ n → Csigma (m + n) ≤ Csigma m + Csigma n

/-- `Cσ(31) = 10`. Cheap: this only inspects `k ≤ 31` (and `2k + 1 ≤ 63`). -/
theorem Csigma_31 : Csigma 31 = 10 := by
  rw [← csigFast_eq_Csigma]; decide

/-- There are exactly eleven Sophie Germain cyclic integers in the window
    `(3928, 3959]` — namely
    `{3929, 3931, 3935, 3941, 3943, 3945, 3947, 3949, 3953, 3957, 3959}`. This
    is the one moderately heavy kernel evaluation: 31 totients up to `7919`,
    routed through the fast (kernel-reducible) `sgCyclicB`. -/
theorem window_count_eq :
    Nat.count (fun i => sgCyclic (3928 + 1 + i)) 31 = 11 := by
  rw [count_congr (q := fun i => sgCyclicB (3928 + 1 + i) = true)
        (fun i => (sgCyclicB_iff (3928 + 1 + i)).symm)]
  decide

/-- `Cσ(3959) = Cσ(3928) + 11`, proved without evaluating either cumulative
    count: split `Cσ(3959)` at `3928` via `count_shift` and read off the window
    count. `Cσ(3928)` stays symbolic. -/
theorem Csigma_3959 : Csigma 3959 = Csigma 3928 + 11 := by
  rw [Csigma_def 3959, Csigma_def 3928]
  have e : (3959 + 1 : ℕ) = (3928 + 1) + 31 := by norm_num
  rw [e, count_shift, window_count_eq]

/-- **Conjecture 66 is false.** At `m = 31`, `n = 3928` (so `1 ≤ 31 ≤ 3928`,
    `m + n = 3959`),

        Cσ(3959) = Cσ(3928) + 11 > Cσ(3928) + 10 = Cσ(31) + Cσ(3928),

    contradicting subadditivity. Kernel-checked: the only computations are the
    cheap `Cσ(31) = 10` and the 31-element window count `= 11`; the cumulative
    `Cσ(3928)` is never evaluated. -/
theorem cohen_conj66_false : ¬ cohenConjecture66 := by
  intro h
  have hle := h 31 3928 (by omega) (by omega)
  have he : (31 + 3928 : ℕ) = 3959 := by norm_num
  rw [he, Csigma_3959, Csigma_31] at hle
  omega

end CohenConjecture66

